Learning Data Triage: Linear Decoding Works for Compressive MRI

The standard approach to compressive sampling considers recovering an unknown deterministic signal with certain known structure, and designing the sub-sampling pattern and recovery algorithm based on the known structure. This approach requires looking for a good representation that reveals the signal structure, and solving a non-smooth convex minimization problem (e.g., basis pursuit). In this paper, another approach is considered: We learn a good sub-sampling pattern based on available training signals, without knowing the signal structure in advance, and reconstruct an accordingly sub-sampled signal by computationally much cheaper linear reconstruction. We provide a theoretical guarantee on the recovery error, and show via experiments on real-world MRI data the effectiveness of the proposed compressive MRI scheme.

==> FIGURES/icaasp_2016.m <==
% visualize_MRI_indices

% figure
% load 'mri_knee_clean_fft_320_indices_l1_norm'
% map=zeros(Nx,Ny); map(I(1:0.0625*N))=1;imagesc(map); colormap('gray');axis off
% save_figure(1, 10,10, '1_6') % stands for l1 and %6.25 sampling
% 
% map=zeros(Nx,Ny); map(I(1:0.125*N))=1 ;imagesc(map); colormap('gray');axis off
% save_figure(1, 10,10, '1_12') % stands for l1 and %12 sampling
% map=zeros(Nx,Ny); map(I(1:0.25*N))=1;imagesc(map); colormap('gray');axis off
% save_figure(1, 10,10, '1_25') % stands for l1 and %25 sampling
% 
% load('mri_knee_clean_fft_320_25p_indices_l2_norm.mat')
% map=zeros(Nx,Ny); map(I(1:0.0625*N))=1; imagesc(map); colormap('gray');axis off
% save_figure(1, 10,10, '2_6') % stands for l1 and %6.25 sampling
% map=zeros(Nx,Ny); map(I(1:0.125*N))=1; imagesc(map); colormap('gray');axis off
% save_figure(1, 10,10, '2_12') % stands for l1 and %6.25 sampling
% map=zeros(Nx,Ny); map(I(1:0.25*N))=1; imagesc(map); colormap('gray');axis off
% save_figure(1, 10,10, '2_25') % stands for l1 and %6.25 sampling
% 
% load('mri_knee_clean_fft_06p25_indices_inf_norm.mat')
% map=zeros(Nx,Ny); map(I(1:0.0625*N))=1;imagesc(map); colormap('gray');axis off
% save_figure(1, 10,10, 'inf_6') % sstands for l1 and %6.25 sampling
% load('mri_knee_clean_fft_12p5_indices_inf_norm.mat')
% map=zeros(Nx,Ny); map(I(1:0.125*N))=1;imagesc(map); colormap('gray');axis off
% save_figure(1, 10,10, 'inf_12') % sstands for l1 and %6.25 sampling
% load('mri_knee_clean_fft_25p_indices_inf_norm.mat')
% map=zeros(Nx,Ny); map(I(1:0.25*N))=1; imagesc(map); title('l1 - %25');
% map=zeros(Nx,Ny); map(I(1:end))=1 ;imagesc(map); colormap('gray');axis off
% save_figure(1, 10,10, 'inf_25') % stands for l1 and %6.25 sampling

%% COLORFUL
% 
figure
load 'mri_knee_clean_fft_320_indices_l1_norm'
map=zeros(Nx,Ny); map(I(1:0.0625*N))=1;imagesc(map,[0,2]); axis off;axis square;
save_figure(1, 10,10, 'c_1_6') % stands for l1 and %6.25 sampling


map=zeros(Nx,Ny); map(I(1:0.125*N))=1 ;imagesc(map,[0,2]);axis off;axis square;
save_figure(1, 10,10, 'c_1_12') % stands for l1 and %12 sampling
map=zeros(Nx,Ny); map(I(1:0.25*N))=1;imagesc(map,[0,2]);axis off;axis square;
save_figure(1, 10,10, 'c_1_25') % stands for l1 and %25 sampling


%%

Nx=320,Ny=Nx;
load(sprintf('../../MRI/INDICES/NEW/lustig_ind_0.0625.mat'));
map=zeros(Nx,Ny); map(ind)=1; imagesc(map); title('lustig - %6.25');colormap('gray');axis off;axis square;
save_figure(1, 10,10, 'OPT_ls_6'); close all % stands for l1 and %6.25 sampling
load(sprintf('../../MRI/INDICES/NEW/lustig_ind_0.1250.mat'));
map=zeros(Nx,Ny); map(ind)=1; imagesc(map); title('lustig - %12.5');colormap('gray');axis off;axis square;
save_figure(1, 10,10, '_OPT_ls_12') % stands for l1 and %6.25 sampling
load(sprintf('../../MRI/INDICES/NEW/lustig_ind_0.2500.mat'));
map=zeros(Nx,Ny); map(ind)=1;imagesc(map); title('lustig - %25');colormap('gray');axis off;axis square;
save_figure(1, 10,10, '_OPT_ls_25');close all % stands for l1 and %6.25 sampling


%% COLORFUL
Nx=320,Ny=Nx;
%load('OPTIMUM_320_ind_06p25_genPDF.mat')
load(sprintf('../../MRI/INDICES/NEW/lustig_ind_0.0625.mat'));

map=zeros(Nx,Ny); map(ind)=1; imagesc(map,[0,2]); title('lustig - %6.25');axis off;axis square;
save_figure(1, 10,10, 'c_OPT_ls_6'); close all % stands for l1 and %6.25 sampling
load(sprintf('../../MRI/INDICES/NEW/lustig_ind_0.1250.mat'));
map=zeros(Nx,Ny); map(ind)=1; imagesc(map,[0,2]); title('lustig - %12.5');axis off;axis square;
save_figure(1, 10,10, 'c_OPT_ls_12') % stands for l1 and %6.25 sampling
load(sprintf('../../MRI/INDICES/NEW/lustig_ind_0.2500.mat'));
map=zeros(Nx,Ny); map(ind)=1;imagesc(map,[0,2]); title('lustig - %25');axis off;axis square;
save_figure(1, 10,10, 'c_OPT_ls_25');close all % stands for l1 and %6.25 sampling



%% SUBPLOTS
% figure

% load 'mri_knee_clean_fft_320_indices_l1_norm'
% map=zeros(Nx,Ny); map(I(1:0.0625*N))=1; subplot(434);imagesc(map); title('l1 - %6.25');colormap('gray');axis off
% map=zeros(Nx,Ny); map(I(1:0.125*N))=1; subplot(435) ;imagesc(map); title('l1 - %12.5');colormap('gray');axis off
% map=zeros(Nx,Ny); map(I(1:0.25*N))=1; subplot(436) ;imagesc(map); title('l1 - %25');colormap('gray');axis off
% 
% 
% load('mri_knee_clean_fft_320_25p_indices_l2_norm.mat')
% map=zeros(Nx,Ny); map(I(1:0.0625*N))=1; subplot(437);imagesc(map); title('l2 - %6.25');colormap('gray');axis off
% map=zeros(Nx,Ny); map(I(1:0.125*N))=1; subplot(438) ;imagesc(map); title('l2 - %12.5');colormap('gray');axis off
% map=zeros(Nx,Ny); map(I(1:0.25*N))=1; subplot(439) ;imagesc(map); title('l2 - %25');colormap('gray');axis off
% 
% load('mri_knee_clean_fft_06p25_indices_inf_norm.mat')
% map=zeros(Nx,Ny); map(I(1:0.0625*N))=1; subplot(4,3,10);imagesc(map); title('linf - %6.25');colormap('gray');axis off
% load('mri_knee_clean_fft_12p5_indices_inf_norm.mat')
% map=zeros(Nx,Ny); map(I(1:0.125*N))=1; subplot(4,3,11) ;imagesc(map); title('linf - %12.5');colormap('gray');axis off
% load('mri_knee_clean_fft_25p_indices_inf_norm.mat')
% %map=zeros(Nx,Ny); map(I(1:0.25*N))=1; subplot(439) ;imagesc(map); title('l1 - %25');
% map=zeros(Nx,Ny); map(I(1:end))=1; subplot(4,3,12) ;imagesc(map); title('linf - %25');colormap('gray');axis off
% 
% 
% load('320_ind_06p25_genPDF.mat')
% map=zeros(Nx,Ny); map(ind)=1; subplot(4,3,1);imagesc(map); title('lustig - %6.25');colormap('gray');axis off
% load('320_ind_12p5_genPDF.mat')
% map=zeros(Nx,Ny); map(ind)=1; subplot(4,3,2);imagesc(map); title('lustig - %12.5');colormap('gray');axis off
% load('320_ind_25p_genPDF.mat')
% map=zeros(Nx,Ny); map(ind)=1; subplot(4,3,3);imagesc(map); title('lustig - %25');colormap('gray');axis off


==> FIGURES/visualize_MRI_indices_FULL_2016.m <==
% visualize_MRI_indices

% figure
% load 'mri_knee_clean_fft_320_indices_l1_norm'
% map=zeros(Nx,Ny); map(I(1:0.0625*N))=1;imagesc(map); colormap('gray');axis off
% save_figure(1, 10,10, '1_6') % stands for l1 and %6.25 sampling
% 
% map=zeros(Nx,Ny); map(I(1:0.125*N))=1 ;imagesc(map); colormap('gray');axis off
% save_figure(1, 10,10, '1_12') % stands for l1 and %12 sampling
% map=zeros(Nx,Ny); map(I(1:0.25*N))=1;imagesc(map); colormap('gray');axis off
% save_figure(1, 10,10, '1_25') % stands for l1 and %25 sampling
% 
% load('mri_knee_clean_fft_320_25p_indices_l2_norm.mat')
% map=zeros(Nx,Ny); map(I(1:0.0625*N))=1; imagesc(map); colormap('gray');axis off
% save_figure(1, 10,10, '2_6') % stands for l1 and %6.25 sampling
% map=zeros(Nx,Ny); map(I(1:0.125*N))=1; imagesc(map); colormap('gray');axis off
% save_figure(1, 10,10, '2_12') % stands for l1 and %6.25 sampling
% map=zeros(Nx,Ny); map(I(1:0.25*N))=1; imagesc(map); colormap('gray');axis off
% save_figure(1, 10,10, '2_25') % stands for l1 and %6.25 sampling
% 
% load('mri_knee_clean_fft_06p25_indices_inf_norm.mat')
% map=zeros(Nx,Ny); map(I(1:0.0625*N))=1;imagesc(map); colormap('gray');axis off
% save_figure(1, 10,10, 'inf_6') % sstands for l1 and %6.25 sampling
% load('mri_knee_clean_fft_12p5_indices_inf_norm.mat')
% map=zeros(Nx,Ny); map(I(1:0.125*N))=1;imagesc(map); colormap('gray');axis off
% save_figure(1, 10,10, 'inf_12') % sstands for l1 and %6.25 sampling
% load('mri_knee_clean_fft_25p_indices_inf_norm.mat')
% map=zeros(Nx,Ny); map(I(1:0.25*N))=1; imagesc(map); title('l1 - %25');
% map=zeros(Nx,Ny); map(I(1:end))=1 ;imagesc(map); colormap('gray');axis off
% save_figure(1, 10,10, 'inf_25') % stands for l1 and %6.25 sampling

%% COLORFUL
% 
figure
load 'mri_knee_clean_fft_320_indices_l1_norm'
map=zeros(Nx,Ny); map(I(1:0.0625*N))=1;imagesc(map,[0,2]); axis off;axis square;
save_figure(1, 10,10, 'c_1_6') % stands for l1 and %6.25 sampling

%%
map=zeros(Nx,Ny); map(I(1:0.125*N))=1 ;imagesc(map,[0,2]);axis off;axis square;
save_figure(1, 10,10, 'c_1_12') % stands for l1 and %12 sampling
map=zeros(Nx,Ny); map(I(1:0.25*N))=1;imagesc(map,[0,2]);axis off;axis square;
save_figure(1, 10,10, 'c_1_25') % stands for l1 and %25 sampling


 load('mri_knee_clean_fft_320_25p_indices_l2_norm.mat')
map=zeros(Nx,Ny); map(I(1:0.0625*N))=1; imagesc(map,[0,2]);axis off;axis square;
save_figure(1, 10,10, 'c_2_6') % stands for l1 and %6.25 sampling
map=zeros(Nx,Ny); map(I(1:0.125*N))=1; imagesc(map,[0,2]);axis off;axis square;
save_figure(1, 10,10, 'c_2_12') % stands for l1 and %6.25 sampling
map=zeros(Nx,Ny); map(I(1:0.25*N))=1; imagesc(map,[0,2]);axis off;axis square;
save_figure(1, 10,10, 'c_2_25') % stands for l1 and %6.25 sampling

load('mri_knee_clean_fft_06p25_indices_inf_norm.mat')
map=zeros(Nx,Ny); map(I(1:0.0625*N))=1;imagesc(map,[0,2]);axis off;axis square;
save_figure(1, 10,10, 'c_inf_6') % sstands for l1 and %6.25 sampling
load('mri_knee_clean_fft_12p5_indices_inf_norm.mat')
map=zeros(Nx,Ny); map(I(1:0.125*N))=1;imagesc(map,[0,2]);axis off;axis square;
save_figure(1, 10,10, 'c_inf_12') % sstands for l1 and %6.25 sampling
load('mri_knee_clean_fft_25p_indices_inf_norm.mat')
%map=zeros(Nx,Ny); map(I(1:0.25*N))=1; imagesc(map); title('l1 - %25');
map=zeros(Nx,Ny); map(I(1:end))=1 ;imagesc(map,[0,2]);axis off;axis square;
save_figure(1, 10,10, 'c_inf_25') % stands for l1 and %6.25 sampling

%%

Nx=320,Ny=Nx;
load(sprintf('../../MRI/INDICES/NEW/lustig_ind_0.0625.mat'));
map=zeros(Nx,Ny); map(ind)=1; imagesc(map); title('lustig - %6.25');colormap('gray');axis off;axis square;
save_figure(1, 10,10, 'OPT_ls_6'); close all % stands for l1 and %6.25 sampling
load(sprintf('../../MRI/INDICES/NEW/lustig_ind_0.1250.mat'));
map=zeros(Nx,Ny); map(ind)=1; imagesc(map); title('lustig - %12.5');colormap('gray');axis off;axis square;
save_figure(1, 10,10, '_OPT_ls_12') % stands for l1 and %6.25 sampling
load(sprintf('../../MRI/INDICES/NEW/lustig_ind_0.2500.mat'));
map=zeros(Nx,Ny); map(ind)=1;imagesc(map); title('lustig - %25');colormap('gray');axis off;axis square;
save_figure(1, 10,10, '_OPT_ls_25');close all % stands for l1 and %6.25 sampling


%% COLORFUL
Nx=320,Ny=Nx;
%load('OPTIMUM_320_ind_06p25_genPDF.mat')
load(sprintf('../../MRI/INDICES/NEW/lustig_ind_0.0625.mat'));

map=zeros(Nx,Ny); map(ind)=1; imagesc(map,[0,2]); title('lustig - %6.25');axis off;axis square;
save_figure(1, 10,10, 'c_OPT_ls_6'); close all % stands for l1 and %6.25 sampling
load(sprintf('../../MRI/INDICES/NEW/lustig_ind_0.1250.mat'));
map=zeros(Nx,Ny); map(ind)=1; imagesc(map,[0,2]); title('lustig - %12.5');axis off;axis square;
save_figure(1, 10,10, 'c_OPT_ls_12') % stands for l1 and %6.25 sampling
load(sprintf('../../MRI/INDICES/NEW/lustig_ind_0.2500.mat'));
map=zeros(Nx,Ny); map(ind)=1;imagesc(map,[0,2]); title('lustig - %25');axis off;axis square;
save_figure(1, 10,10, 'c_OPT_ls_25');close all % stands for l1 and %6.25 sampling



%% SUBPLOTS
% figure

% load 'mri_knee_clean_fft_320_indices_l1_norm'
% map=zeros(Nx,Ny); map(I(1:0.0625*N))=1; subplot(434);imagesc(map); title('l1 - %6.25');colormap('gray');axis off
% map=zeros(Nx,Ny); map(I(1:0.125*N))=1; subplot(435) ;imagesc(map); title('l1 - %12.5');colormap('gray');axis off
% map=zeros(Nx,Ny); map(I(1:0.25*N))=1; subplot(436) ;imagesc(map); title('l1 - %25');colormap('gray');axis off
% 
% 
% load('mri_knee_clean_fft_320_25p_indices_l2_norm.mat')
% map=zeros(Nx,Ny); map(I(1:0.0625*N))=1; subplot(437);imagesc(map); title('l2 - %6.25');colormap('gray');axis off
% map=zeros(Nx,Ny); map(I(1:0.125*N))=1; subplot(438) ;imagesc(map); title('l2 - %12.5');colormap('gray');axis off
% map=zeros(Nx,Ny); map(I(1:0.25*N))=1; subplot(439) ;imagesc(map); title('l2 - %25');colormap('gray');axis off
% 
% load('mri_knee_clean_fft_06p25_indices_inf_norm.mat')
% map=zeros(Nx,Ny); map(I(1:0.0625*N))=1; subplot(4,3,10);imagesc(map); title('linf - %6.25');colormap('gray');axis off
% load('mri_knee_clean_fft_12p5_indices_inf_norm.mat')
% map=zeros(Nx,Ny); map(I(1:0.125*N))=1; subplot(4,3,11) ;imagesc(map); title('linf - %12.5');colormap('gray');axis off
% load('mri_knee_clean_fft_25p_indices_inf_norm.mat')
% %map=zeros(Nx,Ny); map(I(1:0.25*N))=1; subplot(439) ;imagesc(map); title('l1 - %25');
% map=zeros(Nx,Ny); map(I(1:end))=1; subplot(4,3,12) ;imagesc(map); title('linf - %25');colormap('gray');axis off
% 
% 
% load('320_ind_06p25_genPDF.mat')
% map=zeros(Nx,Ny); map(ind)=1; subplot(4,3,1);imagesc(map); title('lustig - %6.25');colormap('gray');axis off
% load('320_ind_12p5_genPDF.mat')
% map=zeros(Nx,Ny); map(ind)=1; subplot(4,3,2);imagesc(map); title('lustig - %12.5');colormap('gray');axis off
% load('320_ind_25p_genPDF.mat')
% map=zeros(Nx,Ny); map(ind)=1; subplot(4,3,3);imagesc(map); title('lustig - %25');colormap('gray');axis off

